Approaches to Interpreter Composition

In this paper, we compose six different Python and Prolog VMs into 4 pairwise compositions: one using C interpreters; one running on the JVM; one using meta-tracing interpreters; and one using a C interpreter and a meta-tracing interpreter. We show that programs that cross the language barrier frequently execute faster in a meta-tracing composition, and that meta-tracing imposes a significantly lower overhead on composed programs relative to mono-language programs.

==> code/conversion_jythog.py <==
def py_of_pro(something):
    if isinstance(...):
    ...
    elif isinstance(something, Struct): # covers atoms too
        return py_str_or_term_of_pro_struct(something)
    ...

# atoms and composite terms coincide in tuprolog
def py_str_or_term_of_pro_struct(pro_struct):<!\label{line:pro_struct}!>
    if pro_struct.getArity() == 0: # atom <!\label{line:javamethod}!>
        return str(pro_struct.getName())
    else:
        return CoreTerm(pro_struct)

def pro_struct_of_py_str_or_term(py_str_or_term):
    if isinstance(py_str_or_term, str): # atom
        return Struct(py_str_or_term)
    elif isinstance(py_str_or_term, CoreTerm): # Term
        return py_str_or_term.tu_struct # trivial unwrap


==> code/conversion_upy_p_of_w_s.py <==
def p_atom_of_w_str(space, w_str):
    val = space.str0_w(w_str)
    return term.Atom(val)

def p_term_of_w_term(space, w_term):
    return w_term.p_term


==> code/conversion_upy_w_of_p_g.py <==
def w_of_p(space, p_anything):
    if isinstance(...):
    ...
    elif isinstance(p_anything, term.Atom):
        return w_str_of_p_atom(space, p_anything)
    elif isinstance(p_anything, term.Callable):
        return w_term_of_p_callable(space, p_anything)
	...


==> code/conversion_upy_w_of_p_s.py <==
def w_str_of_p_atom(space, p_atom):
    return space.wrap(helper.unwrap_atom(p_atom))

def w_term_of_p_callable(space, p_callable):
    return objects.W_CoreTerm(space, p_callable)


==> code/invalid.py <==
import uni

db = "f(1). f(2). f(3). g(4). g(5). g(6)."
e = uni.Engine(db)

it1 = e.db.f.iter(None)
it2 = e.db.g.iter(None)

while True:
    try:
        s1 = it1.next()
        s2 = it2.next()
    except StopIteration:
        break
    print(s1, s2)

